A New Confidence Interval for the Mean of a Bounded Random Variable

We present a new method for constructing a confidence interval for the mean of a bounded random variable from samples of the random variable. We conjecture that the confidence interval has guaranteed coverage, i.e., that it contains the mean with high probability for all distributions on a bounded interval, for all samples sizes, and for all confidence levels. This new method provides confidence intervals that are competitive with those produced using Student's t-statistic, but does not rely on normality assumptions. In particular, its only requirement is that the distribution be bounded on a known finite interval.

==> anc/main.cpp <==
// Example C++ implementation of Monte Carlo algorithm for estimating m_alpha

#include <vector>		// For vectors
#include <algorithm>	// For sorting
#include <iostream>		// For console I/O
#include <cmath>		// For ceil
#include <random>		// For random number generators and distributions

using namespace std;

// m(z,u)
double m(
		const vector<double> & z,
		const vector<double> & u)
{
	double result = 1;
	int n = (int)z.size();
	for (int i = 0; i < n-1; i++)
		result -= (z[i+1]-z[i])*u[i];
	result -= (1.0-z[n-1])*u[n-1];
	return result;
}

// m_\alpha(x)
double m_alpha(
		const vector<double> & x,
		const double & alpha,
		const vector<vector<double>> & MCU)	// Pre-computed MC samples of U
{
	vector<double> z = x;
	sort(z.begin(), z.end());
	vector<double> ms(MCU.size());
	for (int i = 0; i < (int)MCU.size(); i++)
		ms[i] = m(z, MCU[i]);
	sort(ms.begin(), ms.end());
	return ms[(int)ceil((1.0-alpha)*(ms.size()-1))];
}

// Pre-compute Monte Carlo samples of U, store in buff
void loadMCU(
		vector<vector<double>> & buff,
		const int & n,
		const int & l,
		mt19937_64 & generator)
{
	uniform_real_distribution<double> d(0,1);
	buff.resize(l);
	for (int i = 0; i < l; i++)
	{
		buff[i].resize(n);
		for (int j = 0; j < n; j++)
			buff[i][j] = d(generator);
		sort(buff[i].begin(), buff[i].end());
	}
}

int main(int argc, char * argv[])
{
	mt19937_64 generator(0);	// Random number generator

	int n, l;
	cout << "Enter the number of samples (n): ";
	cin >> n;
	
	double alpha;
	cout << "Enter confidence parameter (alpha): ";
	cin >> alpha;
	
	cout << "Enter the number of Monte Carlo samples (l): ";
	cin >> l;
	
	cout << "Loading Monte Carlo u-samples..." << endl;
	vector<vector<double>> MCU;
	loadMCU(MCU, n, l, generator);
	cout << "\tMonte Carlo u-samples loaded." << endl;
	
	vector<double> x(n);
	while (true)
	{
		cout << "Enter samples:" << endl;
		for (int i = 0; i < n; i++)
		{
			cout << "\tx[" << i + 1 << "]: ";
			cin >> x[i];
		}
		cout << "m_alpha(x) = " << m_alpha(x, alpha, MCU) << endl << endl;
	}
    return 0;
}
